Fractal basins of escape and the formation of spiral arms in a galactic potential with a bar

We investigate the dynamics in the close vicinity of and within the critical area in a 2D effective galactic potential with a bar of Zotos. We have calculated Poincar\'e surfaces of section and the basins of escape. In both the Poincar\'e surfaces of section and the basins of escape we find numerical evidence for the existence of a separatrix which hinders orbits from escaping out of the bar region. We present numerical evidence for the similarity between spiral arms of barred spiral galaxies and tidal tails of star clusters.

==> convpdf.sh <==
convert -geometry 1600x1600 -density 200x200 -quality 100 bs2.pdf bs2.png
convert -geometry 1600x1600 -density 200x200 -quality 100 bs2.png bs2.pdf
convert -geometry 1600x1600 -density 200x200 -quality 100 pb2.pdf pb2.png
convert -geometry 1600x1600 -density 200x200 -quality 100 pb2.png pb2.pdf
convert -geometry 1600x1600 -density 200x200 -quality 100 pbcrit.pdf pbcrit.png
convert -geometry 1600x1600 -density 200x200 -quality 100 pbcrit.png pbcrit.pdf
convert -geometry 1600x1600 -density 200x200 -quality 100 bsb0.pdf bsb0.png
convert -geometry 1600x1600 -density 200x200 -quality 100 bsb0.png bsb0.pdf
convert -geometry 1600x1600 -density 200x200 -quality 100 tbar0.pdf tbar0.png
convert -geometry 1600x1600 -density 200x200 -quality 100 tbar0.png tbar0.pdf
convert -geometry 1600x1600 -density 200x200 -quality 100 tbar1.pdf tbar1.png
convert -geometry 1600x1600 -density 200x200 -quality 100 tbar1.png tbar1.pdf
convert -geometry 1600x1600 -density 200x200 -quality 100 orbits2d.pdf orbits2d.png
convert -geometry 1600x1600 -density 200x200 -quality 100 orbits2d.png orbits2d.pdf


